Pollux test bench: from NUV to FUV polarimetric measurements

Pollux is a high-resolution spectropolarimeter proposed by an European consortium for HWO. The current design of Pollux features four spectropolarimetric channels, three of which are in the UV range. For the near-UV (NUV) [236-472 nm] and mid-UV (MUV) [118-236 nm] channels, the polarimeters consist of waveplates and prisms made of MgF2, a birefringent material. However, no such birefringent material can be used for the far-UV (FUV) channel [100-123 nm]. Therefore, the polarimeter for this FUV channel is composed solely of mirrors in an innovative assembly. In this talk, we aim to detail the architecture of the test bench that will allow us to validate the performance of these different polarimeters, as part of the HWO GOMaP. Given that we are working in the vacuum ultraviolet (VUV) range, the test bench operates in a vacuum chamber in a clean room. We will discuss the adaptable architecture of the bench based on wavelength and the measurement methodology that we will implement to test if the polarimeters achieve the precision of $10^{-3}$ required for the Pollux instrument. With this test bench, we will successfully increase the Technology Readiness Level (TRL) of UV spectropolarimeters and, for the first time, develop a means to test FUV spectropolarimetry.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

